Subleading Collinear Limits of Yang--Mills Amplitudes from Recursions

We study the subleading adjacent-collinear limit of tree-level color-ordered Yang--Mills amplitudes. In general dimensions, a Lorentz null rotation transports the polarizations of collinear legs along the collinear path while preserving transversality and gauge equivalence. The finite coefficient then separates into a pole-free hard contribution, computed by a channel-deleted Berends--Giele recursion, and an explicit contribution from the adjacent factorization channel. In four dimensions, we construct the same coefficient directly from a collinear-aware Britto-Cachazo-Feng-Witten recursion whose terminal data are closed MHV and $\overline{\rm MHV}$ formulas. Both constructions apply at arbitrary momentum fraction and extend to collinear gluons with distinct polarizations; at the symmetric split, the auxiliary-vector dependence cancels for equal polarizations and for the polarization-symmetrized mixed limit. Open--closed disk relations then give a direct construction of one-graviton Einstein--Yang--Mills amplitudes and their higher-derivative string corrections from the recursively generated coefficients. A self-contained \textsc{Mathematica} implementation accompanies the paper.

==> anc/CollinearRecursion.wl <==
(* ::Package:: *)

BeginPackage["CollinearRecursion`"];

YMAmplitudeD::usage =
  "YMAmplitudeD[legs] returns a color-ordered tree-level Yang--Mills amplitude from Berends--Giele recursion in covariant dot-product form.";
CollinearSubleadingD::usage =
  "CollinearSubleadingD[legs, opts] returns the strict subleading adjacent-collinear coefficient in general dimension. DistinctCollinearPolarizations selects e[P],ePrime[P], and SymmetrizeCollinearPolarizations adds the exchanged assignment.";
YMAmplitude4D::usage =
  "YMAmplitude4D[helicities, opts] returns an analytic four-dimensional color-ordered gluon amplitude obtained by BCFW recursion. Helicities are +1 and -1.";
CollinearSubleading4D::usage =
  "CollinearSubleading4D[helicities, opts] returns the strict epsilon^0 coefficient for two adjacent collinear gluons, with equal or distinct helicities, by the collinear-aware BCFW recursion, without expanding the full amplitude in epsilon.";
MHVCollinearReplacement::usage =
  "MHVCollinearReplacement[helicities, opts] gives the analytic generic-x MHV (or anti-MHV) collinear replacement, including equal- and mixed-helicity collinear pairs.";
DTo4D::usage =
  "DTo4D[expr, helicities, opts] reduces a covariant expression built from p, e and SP to spinor-helicity variables for specified external helicities. Parent references are eta[P] and etaPrime[P] unless specified explicitly.";
CollinearSpinorExpand::usage =
  "CollinearSpinorExpand[expr, pair, opts] substitutes the exact four-dimensional collinear spinors and extracts a requested epsilon coefficient.";
CanonicalSpinorExpression::usage =
  "CanonicalSpinorExpression[expr, order] canonicalizes antisymmetric spinor brackets according to order.";
ExpandScalarProducts::usage =
  "ExpandScalarProducts[expr] expands SP bilinearly over sums and pulls scalar coefficients outside each scalar product.";
TreeAmplitudeRules::usage =
  "TreeAmplitudeRules[] maps the package's ab and sb heads to the Global ab and sb heads used by tree_amplitudes.m.";

p::usage = "p[i] denotes the momentum vector of leg or vector label i.";
e::usage = "e[i] denotes the polarization vector of leg i.";
ePrime::usage = "ePrime[i] denotes a second, distinct polarization vector, used for the second collinear leg in general dimension.";
SP::usage = "SP[v,w] denotes a Lorentz scalar product.";
ab::usage = "ab[i,j] denotes the angle bracket <i j>.";
sb::usage = "sb[i,j] denotes the square bracket [i j].";
eta::usage = "eta[i] is the default polarization-reference spinor for leg i.";
etaPrime::usage = "etaPrime[i] is the default reference spinor for the second parent polarization ePrime[i].";
BiVector::usage = "BiVector[i,j] denotes the rank-one bispinor |i><j| (with j a square-spinor label).";

Mom::usage = "Mom[i] is a compatibility alias for p[i].";
Pol::usage = "Pol[i] is a compatibility alias for e[i].";
SpinorAngle::usage = "SpinorAngle[i,j] is a compatibility alias for ab[i,j].";
SpinorSquare::usage = "SpinorSquare[i,j] is a compatibility alias for sb[i,j].";

MomentumFraction::usage = "MomentumFraction is the option specifying x in the collinear split.";
CollinearLegs::usage = "CollinearLegs specifies the ordered adjacent pair of collinear legs.";
ParentLeg::usage = "ParentLeg specifies the label used for the parent momentum P.";
ReferenceLeg::usage = "ReferenceLeg specifies the four-dimensional collinear reference spinor r.";
KVectorLabel::usage = "KVectorLabel specifies the label used for the D-dimensional null reference vector K.";
TransverseVectorLabel::usage = "TransverseVectorLabel specifies the label used for the D-dimensional transverse momentum k_perp.";
DistinctCollinearPolarizations::usage =
  "DistinctCollinearPolarizations->True assigns e[P] and ePrime[P] to the ordered pair of collinear legs in CollinearSubleadingD.";
SymmetrizeCollinearPolarizations::usage =
  "SymmetrizeCollinearPolarizations->True sums the two assignments (e[P],ePrime[P]) and (ePrime[P],e[P]) at fixed ordering.";
PrimeParentHelicity::usage =
  "PrimeParentHelicity specifies the four-dimensional helicity assigned to ePrime[P] in DTo4D.";
PrimePolarizationReference::usage =
  "PrimePolarizationReference specifies the reference spinor assigned to ePrime[P] in DTo4D; its default is etaPrime[P].";
LegLabels::usage = "LegLabels specifies the color ordering associated with a helicity list.";
ShiftLegs::usage = "ShiftLegs specifies an adjacent pair used for the top-level BCFW shift. With ShiftLegs -> Automatic, the collinear recursion selects a stable hard-leg shift away from the collinear pair, avoids degenerate hard-limit channels, and otherwise minimizes the number of nonvanishing top-level BCFW channels.";
ExpansionParameter::usage = "ExpansionParameter specifies the collinear expansion variable epsilon.";
ExpansionOrder::usage = "ExpansionOrder specifies the requested Laurent coefficient.";
ReturnTerms::usage = "ReturnTerms->True returns the separate top-level BCFW contributions.";
PolarizationReferences::usage = "PolarizationReferences specifies gauge-reference spinors as an Association or a list.";
SimplifyResult::usage = "SimplifyResult controls whether Together/Factor is applied to final results.";
UseMHVReplacement::usage = "UseMHVReplacement controls use of the closed generic-x MHV seed when applicable.";
SymmetricCollinearLimit::usage =
  "SymmetricCollinearLimit->True imposes x=1/2 before the collinear calculation and uses the corresponding simplified formulas.";
AmplitudeNormalization::usage =
  "AmplitudeNormalization selects \"Standard\" normalization or the raw \"Acolor\" Berends--Giele normalization.";

Begin["`Private`"];

Mom[i_] := p[i];
Pol[i_] := e[i];
SpinorAngle[i_, j_] := ab[i, j];
SpinorSquare[i_, j_] := sb[i, j];

(* ---------------------------------------------------------------------- *)
(* Utilities and public symbolic heads                                    *)
(* ---------------------------------------------------------------------- *)

SetAttributes[SP, Orderless];

ClearAll[spVectorFactorQ, spSplitVectorTerm, spTerms, spExpandOne,
  ExpandScalarProducts];

spVectorFactorQ[factor_] :=
  !FreeQ[Unevaluated[factor], _p | _e | _ePrime | _BiVector];

spSplitVectorTerm[term_Times] := Module[
  {factors = List @@ term, vectorPositions, scalarPositions},
  vectorPositions = Flatten@Position[factors, _?(spVectorFactorQ), {1}];
  scalarPositions = If[vectorPositions === {},
    Flatten@Position[factors, _?NumericQ, {1}],
    Complement[Range[Length[factors]], vectorPositions]
  ];
  {Times @@ Extract[factors, List /@ scalarPositions],
   Times @@ Delete[factors, List /@ scalarPositions]}
];
spSplitVectorTerm[term_] := {1, term};

spTerms[argument_] := With[{expanded = Expand[argument]},
  If[Head[expanded] === Plus, List @@ expanded, {expanded}]
];

spExpandOne[u_, v_] := Total@Flatten[
  Outer[
    Function[{left, right}, With[
      {leftSplit = spSplitVectorTerm[left],
       rightSplit = spSplitVectorTerm[right]},
      leftSplit[[1]] rightSplit[[1]] SP[leftSplit[[2]], rightSplit[[2]]]
    ]],
    spTerms[u], spTerms[v]
  ]
];

ExpandScalarProducts[expr_] := Expand[
  expr /. HoldPattern[SP[u_, v_]] :> spExpandOne[u, v]
];

defaultSymbol[name_String] := Symbol["Global`" <> name];

normalizeHelicity[h_] := Which[
  h === 1 || h === "+" || h === "Plus" || ToString[Unevaluated[h]] === "p", 1,
  h === -1 || h === "-" || h === "Minus" || ToString[Unevaluated[h]] === "m", -1,
  True, h
];

helicityAssociation[helicities_Association, labels_List] :=
  AssociationMap[normalizeHelicity, KeyTake[helicities, labels]];
helicityAssociation[helicities_List, labels_List] /; Length[helicities] == Length[labels] :=
  AssociationThread[labels, normalizeHelicity /@ helicities];

validHelicitiesQ[assoc_Association, labels_List] :=
  Sort[Keys[assoc]] === Sort[labels] && AllTrue[Lookup[assoc, labels], MemberQ[{-1, 1}, #] &];

rotatePairToEnd[labels_List, pair_List] := Module[{n = Length[labels], pos1, pos2, shift},
  If[Length[pair] =!= 2 || !SubsetQ[labels, pair], Return[$Failed]];
  pos1 = FirstPosition[labels, pair[[1]], Missing[]];
  pos2 = FirstPosition[labels, pair[[2]], Missing[]];
  If[MissingQ[pos1] || MissingQ[pos2], Return[$Failed]];
  If[Mod[pos1[[1]], n] + 1 =!= pos2[[1]], Return[$Failed]];
  shift = pos2[[1]];
  RotateLeft[labels, shift]
];

CanonicalSpinorExpression[expr_, order_List] := Module[{rank, canon},
  rank = AssociationThread[order, Range[Length[order]]];
  canon[h_[a_, b_]] /; MemberQ[{ab, sb}, h] := Which[
    a === b, 0,
    Lookup[rank, a, Infinity] > Lookup[rank, b, Infinity], -h[b, a],
    True, h[a, b]
  ];
  expr /. {ab[a_, b_] :> canon[ab[a, b]],
           sb[a_, b_] :> canon[sb[a, b]]}
];

TreeAmplitudeRules[] := {
  ab[a_, b_] :> Symbol["Global`ab"][a, b],
  sb[a_, b_] :> Symbol["Global`sb"][a, b]
};

bgNormalizationFactor["Standard"] = 1/2;
bgNormalizationFactor["Acolor"] = 1;

(* ---------------------------------------------------------------------- *)
(* Covariant Berends--Giele recursion                                     *)
(* ---------------------------------------------------------------------- *)

ClearAll[bgMom, bgPol, BGPolV, BGMomV, bgAdd, bgScale, bgDotVec,
  bgDotCurrent, bgMomDotCurrent, bgV3, bgV4, bgJNum, bgJ,
  bgJNoPairNum, bgJNoPair, bgAmplitude, bgAmplitudeNoPair];

bgMomSum[legs_List] := Total[bgMom /@ legs];
bgAdd[a_Association, b_Association] := Merge[{a, b}, Total];
bgScale[c_, a_Association] := Map[c # &, a];

bgDotVec[BGPolV[i_], BGPolV[j_]] := SP[bgPol[i], bgPol[j]];
bgDotVec[BGMomV[q_], BGPolV[j_]] := SP[q, bgPol[j]];
bgDotVec[BGPolV[i_], BGMomV[q_]] := SP[bgPol[i], q];
bgDotVec[BGMomV[q_], BGMomV[r_]] := SP[q, r];

bgDotCurrent[a_Association, b_Association] := Total @ Flatten @
  Table[a[i] b[j] bgDotVec[i, j], {i, Keys[a]}, {j, Keys[b]}];
bgMomDotCurrent[q_, a_Association] :=
  Total@Table[a[i] bgDotVec[BGMomV[q], i], {i, Keys[a]}];

bgV3[p_, q_, j1_Association, j2_Association] := Module[{s12, a, b},
  s12 = bgDotCurrent[j1, j2];
  a = bgMomDotCurrent[p + 2 q, j1];
  b = bgMomDotCurrent[2 p + q, j2];
  bgAdd[<|BGMomV[p - q] -> s12|>, bgAdd[bgScale[a, j2], bgScale[-b, j1]]]
];

bgV4[j1_Association, j2_Association, j3_Association] := Module[{s13, s23, s12},
  s13 = bgDotCurrent[j1, j3];
  s23 = bgDotCurrent[j2, j3];
  s12 = bgDotCurrent[j1, j2];
  bgAdd[bgScale[2 s13, j2], bgAdd[bgScale[-s23, j1], bgScale[-s12, j3]]]
];

bgJNum[tag_, {i_}] := <|BGPolV[i] -> 1|>;
bgJNum[tag_, legs_List] /; Length[legs] >= 2 := bgJNum[tag, legs] = Module[
  {m = Length[legs], sum3 = <||>, sum4 = <||>, l1, l2, l3, i, j, k},
  Do[
    l1 = Take[legs, k]; l2 = Drop[legs, k];
    sum3 = bgAdd[sum3, bgV3[bgMomSum[l1], bgMomSum[l2], bgJ[tag, l1], bgJ[tag, l2]]],
    {k, 1, m - 1}
  ];
  Do[
    l1 = Take[legs, i]; l2 = Take[legs, {i + 1, j}]; l3 = Drop[legs, j];
    sum4 = bgAdd[sum4, bgV4[bgJ[tag, l1], bgJ[tag, l2], bgJ[tag, l3]]],
    {i, 1, m - 2}, {j, i + 1, m - 1}
  ];
  bgAdd[sum3, sum4]
];

bgJ[tag_, {i_}] := bgJNum[tag, {i}];
bgJ[tag_, legs_List] /; Length[legs] >= 2 := bgJ[tag, legs] =
  bgScale[1/SP[bgMomSum[legs], bgMomSum[legs]], bgJNum[tag, legs]];

bgJNoPairNum[tag_, pair_List, {i_}] := <|BGPolV[i] -> 1|>;
bgJNoPairNum[tag_, pair_List, legs_List] /; Length[legs] == 2 :=
  If[Sort[legs] === Sort[pair], <||>, bgJNum[tag, legs]];
bgJNoPairNum[tag_, pair_List, legs_List] /; Length[legs] >= 3 :=
  bgJNoPairNum[tag, pair, legs] = Module[
    {m = Length[legs], sum3 = <||>, sum4 = <||>, l1, l2, l3, i, j, k},
    Do[
      l1 = Take[legs, k]; l2 = Drop[legs, k];
      sum3 = bgAdd[sum3, bgV3[bgMomSum[l1], bgMomSum[l2],
        bgJNoPair[tag, pair, l1], bgJNoPair[tag, pair, l2]]],
      {k, 1, m - 1}
    ];
    Do[
      l1 = Take[legs, i]; l2 = Take[legs, {i + 1, j}]; l3 = Drop[legs, j];
      sum4 = bgAdd[sum4, bgV4[bgJNoPair[tag, pair, l1],
        bgJNoPair[tag, pair, l2], bgJNoPair[tag, pair, l3]]],
      {i, 1, m - 2}, {j, i + 1, m - 1}
    ];
    bgAdd[sum3, sum4]
  ];

bgJNoPair[tag_, pair_List, {i_}] := bgJNoPairNum[tag, pair, {i}];
bgJNoPair[tag_, pair_List, legs_List] /; Length[legs] >= 2 :=
  bgJNoPair[tag, pair, legs] = bgScale[
    1/SP[bgMomSum[legs], bgMomSum[legs]], bgJNoPairNum[tag, pair, legs]];

bgAmplitude[tag_, legs_List] /; Length[legs] >= 3 := Module[{j = bgJNum[tag, Most[legs]]},
  Total@Table[j[v] bgDotVec[BGPolV[Last[legs]], v], {v, Keys[j]}]
];

bgAmplitudeNoPair[tag_, pair_List, legs_List] /; Length[legs] >= 3 := Module[
  {rotated = RotateLeft[legs, 1], j},
  j = bgJNoPairNum[tag, pair, Most[rotated]];
  Total@Table[j[v] bgDotVec[BGPolV[Last[rotated]], v], {v, Keys[j]}]
];

Options[YMAmplitudeD] = {
  AmplitudeNormalization -> "Standard",
  SimplifyResult -> False
};
YMAmplitudeD::norm =
  "AmplitudeNormalization must be \"Standard\" or \"Acolor\".";
YMAmplitudeD[legs_List, OptionsPattern[]] /; Length[legs] >= 3 := Module[{tag, result},
  tag = Unique["bg$"];
  result = Block[{bgMom, bgPol},
    Scan[(bgMom[#] = p[#]; bgPol[#] = e[#]) &, legs];
    bgAmplitude[tag, legs]
  ];
  If[!MemberQ[{"Standard", "Acolor"}, OptionValue[AmplitudeNormalization]],
    Message[YMAmplitudeD::norm]; Return[$Failed]];
  result *= bgNormalizationFactor[OptionValue[AmplitudeNormalization]];
  If[TrueQ[OptionValue[SimplifyResult]], Factor[Together[result]], result]
];

Options[CollinearSubleadingD] = {
  MomentumFraction -> Automatic,
  CollinearLegs -> Automatic,
  ParentLeg -> Automatic,
  KVectorLabel -> Automatic,
  TransverseVectorLabel -> Automatic,
  DistinctCollinearPolarizations -> False,
  SymmetrizeCollinearPolarizations -> False,
  SymmetricCollinearLimit -> False,
  AmplitudeNormalization -> "Standard",
  SimplifyResult -> False
};

CollinearSubleadingD::pair = "CollinearLegs must be an ordered adjacent pair in the cyclic ordering.";
CollinearSubleadingD::few = "At least four external legs are required.";

ClearAll[collinearSubleadingDCore];
collinearSubleadingDCore[
    ordered_List, pair_List, parent_, kval_, kt_, x_, distinct_, swapped_,
    omitMixedCorrection_: False] := Module[
  {a, b, parentMarker, lowerLegs, tag, firstPol, secondPol, hard,
   lowerFirst, lowerSecond, lowerK, correction},
  {a, b} = ordered[[-2 ;;]];
  firstPol = If[distinct,
    If[swapped, ePrime[parent], e[parent]], e[parent]];
  secondPol = If[distinct,
    If[swapped, e[parent], ePrime[parent]], e[parent]];
  parentMarker = Unique["parent$"];
  lowerLegs = Join[ordered[[;; -3]], {parentMarker}];
  tag = Unique["collBG$"];
  {hard, lowerFirst, lowerSecond, lowerK} = Block[{bgMom, bgPol},
    Scan[(bgMom[#] = p[#]; bgPol[#] = e[#]) &, ordered[[;; -3]]];
    bgMom[a] = x p[parent]; bgMom[b] = (1 - x) p[parent];
    bgPol[a] = firstPol; bgPol[b] = secondPol;
    bgMom[parentMarker] = p[parent];
    hard = bgAmplitudeNoPair[tag, {a, b}, ordered];
    Which[
      TrueQ[omitMixedCorrection], {hard, 0, 0, 0},
      !distinct && TrueQ[x == 1/2], {hard, 0, 0, 0},
      !distinct,
        bgPol[parentMarker] = firstPol;
        lowerFirst = bgAmplitude[tag, lowerLegs];
        {hard, lowerFirst, 0, 0},
      True,
        bgPol[parentMarker] = firstPol;
        lowerFirst = bgAmplitude[tag, lowerLegs];
        bgPol[parentMarker] = secondPol;
        lowerSecond = bgAmplitude[tag, lowerLegs];
        If[TrueQ[x == 1/2],
          lowerK = 0,
          bgPol[parentMarker] = p[kval];
          lowerK = bgAmplitude[tag, lowerLegs]
        ];
        {hard, lowerFirst, lowerSecond, lowerK}
    ]
  ];
  If[!distinct,
    Return[hard + (1 - 2 x) SP[e[parent], p[kval]]/
      (x (1 - x) SP[p[parent], p[kval]]) lowerFirst]
  ];
  If[TrueQ[omitMixedCorrection], Return[hard]];
  (* Gauge-covariant null-rotation continuation. *)
  correction = SP[firstPol, p[kval]]/
      (x SP[p[parent], p[kval]]) lowerSecond
    - SP[secondPol, p[kval]]/
      ((1 - x) SP[p[parent], p[kval]]) lowerFirst
    - (2 x - 1) SP[firstPol, secondPol]/
      SP[p[parent], p[kval]] lowerK;
  hard + correction
];

CollinearSubleadingD[legs_List, OptionsPattern[]] := Module[
  {n = Length[legs], x, pair, ordered, parent, kval, kt, distinct,
   symmetrize, result},
  If[n < 4, Message[CollinearSubleadingD::few]; Return[$Failed]];
  x = If[TrueQ[OptionValue[SymmetricCollinearLimit]], 1/2,
    Replace[OptionValue[MomentumFraction], Automatic :> defaultSymbol["x"]]];
  pair = Replace[OptionValue[CollinearLegs], Automatic :> legs[[-2 ;;]]];
  ordered = rotatePairToEnd[legs, pair];
  If[ordered === $Failed, Message[CollinearSubleadingD::pair]; Return[$Failed]];
  parent = Replace[OptionValue[ParentLeg], Automatic :> defaultSymbol["P"]];
  kval = Replace[OptionValue[KVectorLabel], Automatic :> Symbol["System`K"]];
  kt = Replace[OptionValue[TransverseVectorLabel], Automatic :>
    defaultSymbol["kPerp"]];
  symmetrize = TrueQ[OptionValue[SymmetrizeCollinearPolarizations]];
  distinct = TrueQ[OptionValue[DistinctCollinearPolarizations]] || symmetrize;
  result = collinearSubleadingDCore[
    ordered, pair, parent, kval, kt, x, distinct, False,
    symmetrize && TrueQ[x == 1/2]];
  If[symmetrize,
    result += collinearSubleadingDCore[
      ordered, pair, parent, kval, kt, x, True, True,
      TrueQ[x == 1/2]]
  ];
  If[!MemberQ[{"Standard", "Acolor"}, OptionValue[AmplitudeNormalization]],
    Message[YMAmplitudeD::norm]; Return[$Failed]];
  result *= bgNormalizationFactor[OptionValue[AmplitudeNormalization]];
  If[TrueQ[OptionValue[SimplifyResult]], Factor[Together[result]], result]
];

(* ---------------------------------------------------------------------- *)
(* Self-contained four-dimensional BCFW recursion                         *)
(* ---------------------------------------------------------------------- *)

ClearAll[LSpin, RSpin, lScale, rScale, lAdd, rAdd, angle, square,
  particle, parkeTaylor, validSubamplitudeQ, requestedShiftType,
  bcfwAmplitude, bcfwTopTerms, validHelicitySubamplitudeQ,
  bcfwHelicityChannelCount, bcfwShiftSandwich,
  bcfwShiftDegeneracyCount, automaticCollinearShiftScore,
  preferredCollinearShift];

lScale[c_, LSpin[t_List]] := LSpin[({c #[[1]], #[[2]]} &) /@ t];
rScale[c_, RSpin[t_List]] := RSpin[({c #[[1]], #[[2]]} &) /@ t];
lAdd[x__LSpin] := LSpin[Join @@ (First /@ {x})];
rAdd[x__RSpin] := RSpin[Join @@ (First /@ {x})];

angle[LSpin[a_List], LSpin[b_List]] := Total @ Flatten @
  Table[a[[i, 1]] b[[j, 1]] If[a[[i, 2]] === b[[j, 2]], 0,
    ab[a[[i, 2]], b[[j, 2]]]], {i, Length[a]}, {j, Length[b]}];
square[RSpin[a_List], RSpin[b_List]] := Total @ Flatten @
  Table[a[[i, 1]] b[[j, 1]] If[a[[i, 2]] === b[[j, 2]], 0,
    sb[a[[i, 2]], b[[j, 2]]]], {i, Length[a]}, {j, Length[b]}];

particle[label_, hel_] := <|
  "Label" -> label, "Helicity" -> hel,
  "L" -> LSpin[{{1, label}}], "R" -> RSpin[{{1, label}}]
|>;

parkeTaylor[parts_List, chirality_String] := Module[{special, numerator, denominator},
  special = Flatten@Position[Lookup[parts, "Helicity"], If[chirality === "Angle", -1, 1]];
  If[Length[special] =!= 2, Return[0]];
  numerator = If[chirality === "Angle",
    angle[parts[[special[[1]], "L"]], parts[[special[[2]], "L"]]]^4,
    square[parts[[special[[1]], "R"]], parts[[special[[2]], "R"]]]^4
  ];
  denominator = Times @@ If[chirality === "Angle",
    angle[#[[1, "L"]], #[[2, "L"]]] & /@ Partition[parts, 2, 1, 1],
    square[#[[1, "R"]], #[[2, "R"]]] & /@ Partition[parts, 2, 1, 1]
  ];
  If[TrueQ[numerator === 0], Return[0]];
  numerator/denominator
];

allowedShiftType[firstHel_, lastHel_] :=
  If[!(firstHel == 1 && lastHel == -1), "SquareAngle", "AngleSquare"];

validHelicitySubamplitudeQ[helicities_List, side_String,
    shiftType_String] := Module[
  {n = Length[helicities], nminus = Count[helicities, -1], target},
  If[n == 3,
    target = Which[
      shiftType === "SquareAngle" && side === "Left", 2,
      shiftType === "SquareAngle" && side === "Right", 1,
      shiftType === "AngleSquare" && side === "Left", 1,
      True, 2
    ];
    Return[nminus == target]
  ];
  2 <= nminus <= n - 2
];

bcfwHelicityChannelCount[parts_List, shiftType_String] := Module[
  {helicities = Lookup[parts, "Helicity"], n = Length[parts]},
  Total@Flatten@Table[
    Boole[
      validHelicitySubamplitudeQ[
        Append[Take[helicities, k], -h], "Left", shiftType] &&
      validHelicitySubamplitudeQ[
        Prepend[Drop[helicities, k], h], "Right", shiftType]
    ],
    {k, 2, n - 2}, {h, {-1, 1}}
  ]
];

bcfwShiftSandwich[parts_List, k_Integer, shiftType_String] := Module[
  {left = Take[parts, k], first = First[parts], last = Last[parts], u, v},
  If[shiftType === "SquareAngle",
    u = first["L"]; v = last["R"],
    u = last["L"]; v = first["R"]
  ];
  Total[(angle[u, #["L"]] square[#["R"], v]) & /@ left]
];

bcfwShiftDegeneracyCount[parts_List, shiftType_String] := Module[
  {helicities = Lookup[parts, "Helicity"], n = Length[parts], activeChannelQ},
  activeChannelQ[k_] := AnyTrue[{-1, 1},
    validHelicitySubamplitudeQ[
      Append[Take[helicities, k], -#], "Left", shiftType] &&
    validHelicitySubamplitudeQ[
      Prepend[Drop[helicities, k], #], "Right", shiftType] &
  ];
  Count[Range[2, n - 2],
    k_ /; activeChannelQ[k] &&
      TrueQ[PossibleZeroQ[bcfwShiftSandwich[parts, k, shiftType]]]]
];

automaticCollinearShiftScore[parts_List] := Module[
  {firstHel = parts[[1, "Helicity"]], lastHel = parts[[-1, "Helicity"]],
   shiftType, helicityRank},
  shiftType = allowedShiftType[firstHel, lastHel];
  (* The cyclic adjacent pair is {Last[parts], First[parts]}.  A physical
     (-,+) pair generally gives the sparsest Yang--Mills recursion; a
     physical (+,-) pair is the next choice, followed by equal helicities. *)
  helicityRank = Which[
    lastHel == -1 && firstHel == 1, 0,
    lastHel == 1 && firstHel == -1, 1,
    True, 2
  ];
  {bcfwShiftDegeneracyCount[parts, shiftType], helicityRank,
   bcfwHelicityChannelCount[parts, shiftType]}
];

rotateForAdjacentShift[parts_List, shift_, excluded_List] := Module[
  {n = Length[parts], candidates, labels = Lookup[parts, "Label"], selected},
  candidates = RotateLeft[parts, #] & /@ Range[0, n - 1];
  candidates = Select[candidates,
    Intersection[Lookup[#[[{1, -1}]], "Label"], excluded] === {} &];
  If[shift =!= Automatic,
    selected = Select[candidates,
      Sort[Lookup[#[[{1, -1}]], "Label"]] === Sort[shift] &],
    selected = If[excluded === {},
      SortBy[candidates,
        With[{shiftType = allowedShiftType[
            #[[1, "Helicity"]], #[[-1, "Helicity"]]]},
          bcfwShiftDegeneracyCount[#, shiftType]] &],
      SortBy[candidates, automaticCollinearShiftScore]
    ]
  ];
  If[selected === {}, $Failed, First[selected]]
];

requestedShiftType[parts_List, Automatic] :=
  allowedShiftType[parts[[1, "Helicity"]], parts[[-1, "Helicity"]]];
requestedShiftType[parts_List, {i_, j_}] := Module[
  {first = parts[[1, "Label"]], last = parts[[-1, "Label"]], byLabel,
   requested, reversed},
  byLabel = AssociationThread[Lookup[parts, "Label"], Lookup[parts, "Helicity"]];
  {requested, reversed} = Which[
    first === i && last === j, {"SquareAngle", "AngleSquare"},
    first === j && last === i, {"AngleSquare", "SquareAngle"},
    True, Return[$Failed]
  ];
  (* [+,-> has a boundary term in Yang--Mills.  ShiftLegs selects the two
     adjacent legs; if their written orientation is forbidden, use the
     reverse (good) orientation of the same pair. *)
  If[byLabel[i] == 1 && byLabel[j] == -1, reversed, requested]
];

(* If the first hard boundary begins with {opposite,same} relative to an
   equal-helicity collinear pair, the sparsest ordinary BCFW shift can hide a
   finite collinear contribution inside a recursively projected subamplitude.
   An adjacent hard pair of the opposite helicity exposes that contribution
   as an ordinary top-level channel.  Only this exceptional top-level pattern
   is overridden; all recursive calls retain the general automatic scorer. *)
preferredCollinearShift[parts_List, pair_List] := Module[
  {byLabel, pairHelicities, hardParts, target, adjacent, selected},
  byLabel = AssociationThread[Lookup[parts, "Label"], parts];
  pairHelicities = Lookup[
    Lookup[byLabel, pair, <||>], "Helicity", Missing["PairHelicity"]];
  If[Length[pairHelicities] =!= 2 || !SameQ @@ pairHelicities,
    Return[Automatic]
  ];
  target = -First[pairHelicities];
  hardParts = Select[parts, FreeQ[pair, #["Label"]] &];
  If[Length[hardParts] < 2 ||
      Lookup[hardParts[[1 ;; 2]], "Helicity"] =!= {target, -target},
    Return[Automatic]
  ];
  adjacent = Partition[hardParts, 2, 1];
  selected = Select[adjacent,
    Lookup[#, "Helicity"] === {target, target} &];
  If[selected === {}, Return[Automatic]];
  If[First[pairHelicities] == 1,
    Lookup[First[selected], "Label"],
    Reverse@Lookup[First[selected], "Label"]
  ]
];

momentumSquare[parts_List] := Sum[
  angle[parts[[i, "L"]], parts[[j, "L"]]]
    square[parts[[j, "R"]], parts[[i, "R"]]],
  {i, 1, Length[parts] - 1}, {j, i + 1, Length[parts]}];

shiftChannel[parts_List, k_Integer, shiftType_String] := Module[
  {left0, right0, first, last, u, v, sandwich, q2, z, left, right,
   lInternal, rInternal, internalPlus, internalMinus},
  left0 = Take[parts, k]; right0 = Drop[parts, k];
  first = First[parts]; last = Last[parts];
  If[shiftType === "SquareAngle",
    u = first["L"]; v = last["R"],
    u = last["L"]; v = first["R"]
  ];
  sandwich = Total[(angle[u, #["L"]] square[#["R"], v]) & /@ left0];
  q2 = momentumSquare[left0];
  z = -q2/sandwich;
  left = left0; right = right0;
  If[shiftType === "SquareAngle",
    left[[1, "R"]] = rAdd[left[[1, "R"]], rScale[z, last["R"]]];
    right[[-1, "L"]] = lAdd[right[[-1, "L"]], lScale[-z, first["L"]]],
    left[[1, "L"]] = lAdd[left[[1, "L"]], lScale[z, last["L"]]];
    right[[-1, "R"]] = rAdd[right[[-1, "R"]], rScale[-z, first["R"]]]
  ];
  lInternal = lAdd @@ (lScale[square[#["R"], v], #["L"]] & /@ left0);
  rInternal = rScale[1/sandwich,
    rAdd @@ (rScale[angle[u, #["L"]], #["R"]] & /@ left0)];
  internalPlus = <|"Label" -> Unique["I$"], "Helicity" -> 1,
    "L" -> lInternal, "R" -> rInternal|>;
  internalMinus = <|"Label" -> internalPlus["Label"], "Helicity" -> -1,
    "L" -> lInternal, "R" -> rInternal|>;
  {left, right, internalPlus, internalMinus, q2}
];

bcfwAmplitude[parts_List] := Module[{n = Length[parts], nminus, nplus, rotated},
  nminus = Count[Lookup[parts, "Helicity"], -1];
  nplus = n - nminus;
  Which[
    n < 3, 0,
    nminus == 2, parkeTaylor[parts, "Angle"],
    nplus == 2, parkeTaylor[parts, "Square"],
    n == 3, 0,
    nminus < 2 || nplus < 2, 0,
    True,
      rotated = rotateForAdjacentShift[parts, Automatic, {}];
      Total[bcfwTopTerms[rotated]]
  ]
];

validSubamplitudeQ[parts_List, side_String, shiftType_String] :=
  validHelicitySubamplitudeQ[Lookup[parts, "Helicity"], side, shiftType];

bcfwTopTerms[parts_List, shiftTypeOverride_: Automatic] := Module[
  {n = Length[parts], shiftType, channel, rightInternal, leftInternal,
   leftParts, rightParts},
  shiftType = Replace[shiftTypeOverride,
    Automatic :> allowedShiftType[parts[[1, "Helicity"]], parts[[-1, "Helicity"]]]];
  Flatten@Table[
    channel = shiftChannel[parts, k, shiftType];
    Table[
      rightInternal = channel[[If[h == 1, 3, 4]]];
      leftInternal = channel[[If[h == 1, 4, 3]]];
      leftInternal = Join[leftInternal,
        <|"L" -> lScale[-1, leftInternal["L"]]|>];
      leftParts = Append[channel[[1]], leftInternal];
      rightParts = Prepend[channel[[2]], rightInternal];
      If[validSubamplitudeQ[leftParts, "Left", shiftType] &&
          validSubamplitudeQ[rightParts, "Right", shiftType],
        -bcfwAmplitude[leftParts] bcfwAmplitude[rightParts]/channel[[5]],
        0
      ],
      {h, {-1, 1}}
    ],
    {k, 2, n - 2}
  ]
];

(* ---------------------------------------------------------------------- *)
(* Collinear-aware BCFW projection                                       *)
(* ---------------------------------------------------------------------- *)

ClearAll[hardL, hardR, hardCollinearExpression, combineSpinTerms,
  hardLimitLSpin, hardLimitRSpin, hardLimitParticle, hardLimitParticles,
  rotateParticlePairToEnd, matchingCollinearMHVQ,
  vanishingCollinearMHVQ,
  abstractParticles, embedParticleKinematics,
  collinearMHVParticleReplacement, collinearProjectedAmplitude,
  collinearProjectedTopTerms];

hardL[label_, {a_, b_}, parent_, x_] := Which[
  label === a, LSpin[{{Sqrt[x], parent}}],
  label === b, LSpin[{{Sqrt[1 - x], parent}}],
  True, LSpin[{{1, label}}]
];

hardR[label_, {a_, b_}, parent_, x_] := Which[
  label === a, RSpin[{{Sqrt[x], parent}}],
  label === b, RSpin[{{Sqrt[1 - x], parent}}],
  True, RSpin[{{1, label}}]
];

hardCollinearExpression[expr_, pair_List, parent_, x_] := expr /. {
  ab[i_, j_] :> angle[hardL[i, pair, parent, x], hardL[j, pair, parent, x]],
  sb[i_, j_] :> square[hardR[i, pair, parent, x], hardR[j, pair, parent, x]]
};

combineSpinTerms[terms_List] := DeleteCases[
  ({Total[#[[All, 1]]], #[[1, 2]]} &) /@ GatherBy[terms, Last],
  {coefficient_, _} /; TrueQ[coefficient == 0]
];

hardLimitLSpin[LSpin[terms_List], pair_List, parent_, x_] := LSpin[
  combineSpinTerms@Flatten[
    terms /. {coefficient_, label_} :> Module[{mapped = hardL[label, pair, parent, x]},
      ({hardCollinearExpression[coefficient, pair, parent, x] #[[1]], #[[2]]} &) /@
        First[mapped]
    ],
    1
  ]
];

hardLimitRSpin[RSpin[terms_List], pair_List, parent_, x_] := RSpin[
  combineSpinTerms@Flatten[
    terms /. {coefficient_, label_} :> Module[{mapped = hardR[label, pair, parent, x]},
      ({hardCollinearExpression[coefficient, pair, parent, x] #[[1]], #[[2]]} &) /@
        First[mapped]
    ],
    1
  ]
];

hardLimitParticle[part_Association, pair_List, parent_, x_] := Join[part, <|
  "L" -> hardLimitLSpin[part["L"], pair, parent, x],
  "R" -> hardLimitRSpin[part["R"], pair, parent, x]
|>];

hardLimitParticles[parts_List, pair_List, parent_, x_] :=
  hardLimitParticle[#, pair, parent, x] & /@ parts;

abstractParticles[parts_List] :=
  particle[#["Label"], #["Helicity"]] & /@ parts;

embedParticleKinematics[expr_, actualParts_List] := Module[{byLabel, getL, getR},
  byLabel = AssociationThread[Lookup[actualParts, "Label"], actualParts];
  getL[label_] := If[KeyExistsQ[byLabel, label],
    byLabel[label]["L"], LSpin[{{1, label}}]];
  getR[label_] := If[KeyExistsQ[byLabel, label],
    byLabel[label]["R"], RSpin[{{1, label}}]];
  expr /. {
    ab[i_, j_] :> angle[getL[i], getL[j]],
    sb[i_, j_] :> square[getR[i], getR[j]]
  }
];

rotateParticlePairToEnd[parts_List, pair_List] := Module[
  {labels, orderedLabels, byLabel},
  labels = Lookup[parts, "Label"];
  orderedLabels = rotatePairToEnd[labels, pair];
  If[orderedLabels === $Failed, Return[$Failed]];
  byLabel = AssociationThread[labels, parts];
  Lookup[byLabel, orderedLabels]
];

matchingCollinearMHVQ[parts_List, pair_List] := Module[
  {labels = Lookup[parts, "Label"], helicities = Lookup[parts, "Helicity"],
   pairHelicities},
  pairHelicities = Lookup[AssociationThread[labels, helicities], pair];
  Which[
    pairHelicities === {1, 1}, Count[helicities, -1] == 2,
    pairHelicities === {-1, -1}, Count[helicities, 1] == 2,
    Sort[pairHelicities] === {-1, 1},
      Count[helicities, -1] == 2 || Count[helicities, 1] == 2,
    True, False
  ]
];

vanishingCollinearMHVQ[parts_List, pair_List] := Module[
  {labels = Lookup[parts, "Label"], helicities = Lookup[parts, "Helicity"],
   pairHelicities},
  pairHelicities = Lookup[AssociationThread[labels, helicities], pair];
  (pairHelicities === {-1, -1} && Count[helicities, -1] == 2) ||
  (pairHelicities === {1, 1} && Count[helicities, 1] == 2)
];

collinearMHVParticleReplacement[
    parts_List, pair_List, parent_, ref_, x_, symmetric_] := Module[
  {ordered, hard, pairHelicities, h, parentHelicity, previous, following,
   special, parentPart, refL, refR, lowerParts, factor, lower, c, s,
   getSpinor, bracket, firstCarriesParent},
  ordered = rotateParticlePairToEnd[parts, pair];
  If[ordered === $Failed, Return[$Failed]];
  If[vanishingCollinearMHVQ[ordered, pair], Return[0]];
  hard = hardLimitParticles[ordered, pair, parent, x];
  pairHelicities = Lookup[ordered[[-2 ;;]], "Helicity"];
  previous = hard[[-3]]; following = hard[[1]];
  refL = LSpin[{{1, ref}}]; refR = RSpin[{{1, ref}}];
  If[Length[DeleteDuplicates[pairHelicities]] == 1,
    h = First[pairHelicities];
    parentHelicity = h;
    parentPart = particle[parent, parentHelicity];
    lowerParts = Join[hard[[;; -3]], {parentPart}];
    factor = If[h == 1,
      If[symmetric,
        -2 angle[following["L"], previous["L"]]/
          (angle[previous["L"], parentPart["L"]]
            angle[parentPart["L"], following["L"]]),
        angle[refL, previous["L"]]/
            (x angle[refL, parentPart["L"]]
              angle[previous["L"], parentPart["L"]])
          - angle[refL, following["L"]]/
            ((1 - x) angle[following["L"], parentPart["L"]]
              angle[refL, parentPart["L"]])
      ],
      If[symmetric,
        -2 square[following["R"], previous["R"]]/
          (square[previous["R"], parentPart["R"]]
            square[parentPart["R"], following["R"]]),
        square[refR, previous["R"]]/
            (x square[refR, parentPart["R"]]
              square[previous["R"], parentPart["R"]])
          - square[refR, following["R"]]/
            ((1 - x) square[following["R"], parentPart["R"]]
              square[refR, parentPart["R"]])
      ]
    ],
    (* In an MHV mixed-helicity seed the parent is negative; in its
       parity conjugate it is positive.  The unique hard leg with the
       parent helicity is the second distinguished leg in the lower
       MHV/anti-MHV amplitude. *)
    parentHelicity = If[Count[Lookup[ordered, "Helicity"], -1] == 2, -1, 1];
    parentPart = particle[parent, parentHelicity];
    lowerParts = Join[hard[[;; -3]], {parentPart}];
    special = First@Select[hard[[;; -3]],
      #["Helicity"] == parentHelicity &];
    c = Sqrt[x]; s = Sqrt[1 - x];
    getSpinor = If[parentHelicity == -1, (#["L"] &), (#["R"] &)];
    bracket = If[parentHelicity == -1, angle, square];
    firstCarriesParent = pairHelicities[[1]] == parentHelicity;
    factor = If[firstCarriesParent,
      c^3/(s bracket[getSpinor[parentPart], If[parentHelicity == -1, refL, refR]]) (
        -4 s/c bracket[getSpinor[special], If[parentHelicity == -1, refL, refR]]/
          bracket[getSpinor[special], getSpinor[parentPart]]
        + s/c bracket[getSpinor[previous], If[parentHelicity == -1, refL, refR]]/
          bracket[getSpinor[previous], getSpinor[parentPart]]
        - c/s bracket[If[parentHelicity == -1, refL, refR], getSpinor[following]]/
          bracket[getSpinor[parentPart], getSpinor[following]]),
      s^3/(c bracket[getSpinor[parentPart], If[parentHelicity == -1, refL, refR]]) (
        4 c/s bracket[getSpinor[special], If[parentHelicity == -1, refL, refR]]/
          bracket[getSpinor[special], getSpinor[parentPart]]
        + s/c bracket[getSpinor[previous], If[parentHelicity == -1, refL, refR]]/
          bracket[getSpinor[previous], getSpinor[parentPart]]
        - c/s bracket[If[parentHelicity == -1, refL, refR], getSpinor[following]]/
          bracket[getSpinor[parentPart], getSpinor[following]])
    ]
  ];
  lower = bcfwAmplitude[lowerParts];
  factor lower
];

collinearProjectedAmplitude[
    parts_List, pair_List, parent_, ref_, x_, symmetric_] := Module[
  {n = Length[parts], nminus, nplus, rotated},
  nminus = Count[Lookup[parts, "Helicity"], -1];
  nplus = n - nminus;
  Which[
    vanishingCollinearMHVQ[parts, pair],
      0,
    matchingCollinearMHVQ[parts, pair],
      collinearMHVParticleReplacement[parts, pair, parent, ref, x, symmetric],
    n <= 3 || nminus == 2 || nplus == 2 || nminus < 2 || nplus < 2,
      0,
    True,
      rotated = rotateForAdjacentShift[parts, Automatic, pair];
      If[rotated === $Failed, Return[$Failed]];
      Total[collinearProjectedTopTerms[rotated, pair, parent, ref, x, symmetric]]
  ]
];

collinearProjectedTopTerms[
    parts_List, pair_List, parent_, ref_, x_, symmetric_,
    shiftTypeOverride_: Automatic] := Module[
  {n = Length[parts], shiftType, channel, rightInternal, leftInternal,
   leftParts, rightParts, leftLabels, rightLabels, location, projected,
   ordinary, term},
  shiftType = Replace[shiftTypeOverride,
    Automatic :> allowedShiftType[
      parts[[1, "Helicity"]], parts[[-1, "Helicity"]]]];
  DeleteCases[Flatten@Table[
    channel = shiftChannel[parts, k, shiftType];
    Table[
      rightInternal = channel[[If[h == 1, 3, 4]]];
      leftInternal = channel[[If[h == 1, 4, 3]]];
      leftInternal = Join[leftInternal,
        <|"L" -> lScale[-1, leftInternal["L"]]|>];
      leftParts = Append[channel[[1]], leftInternal];
      rightParts = Prepend[channel[[2]], rightInternal];
      If[!validSubamplitudeQ[leftParts, "Left", shiftType] ||
          !validSubamplitudeQ[rightParts, "Right", shiftType],
        0,
        leftLabels = Lookup[leftParts, "Label"];
        rightLabels = Lookup[rightParts, "Label"];
        location = {Count[leftLabels, Alternatives @@ pair],
          Count[rightLabels, Alternatives @@ pair]};
        term = Switch[location,
          {1, 1},
            ordinary = -bcfwAmplitude[leftParts] bcfwAmplitude[rightParts]/channel[[5]];
            hardCollinearExpression[ordinary, pair, parent, x],
          {2, 0},
            projected = collinearProjectedAmplitude[
              abstractParticles[leftParts], pair, parent, ref, x, symmetric];
            projected = embedParticleKinematics[projected, leftParts];
            ordinary = -bcfwAmplitude[rightParts]/channel[[5]];
            hardCollinearExpression[
              projected ordinary, pair, parent, x],
          {0, 2},
            projected = collinearProjectedAmplitude[
              abstractParticles[rightParts], pair, parent, ref, x, symmetric];
            projected = embedParticleKinematics[projected, rightParts];
            ordinary = -bcfwAmplitude[leftParts]/channel[[5]];
            hardCollinearExpression[
              projected ordinary, pair, parent, x],
          _, 0
        ];
        term
      ],
      {h, {-1, 1}}
    ],
    {k, 2, n - 2}
  ], 0]
];

Options[YMAmplitude4D] = {
  LegLabels -> Automatic,
  ShiftLegs -> Automatic,
  ReturnTerms -> False,
  SimplifyResult -> False
};

YMAmplitude4D::hel = "Helicities must consist of +1 and -1 and match LegLabels.";
YMAmplitude4D::shift = "ShiftLegs must specify an adjacent pair in the cyclic ordering.";

YMAmplitude4D[helicities_List, OptionsPattern[]] := Module[
  {labels, assoc, parts, nminus, nplus, rotated, shiftType, terms, result},
  labels = Replace[OptionValue[LegLabels], Automatic :> Range[Length[helicities]]];
  assoc = helicityAssociation[helicities, labels];
  If[!validHelicitiesQ[assoc, labels], Message[YMAmplitude4D::hel]; Return[$Failed]];
  parts = Map[particle[#, assoc[#]] &, labels];
  nminus = Count[Lookup[parts, "Helicity"], -1]; nplus = Length[parts] - nminus;
  If[nminus == 2 || nplus == 2,
    result = {If[nminus == 2, parkeTaylor[parts, "Angle"], parkeTaylor[parts, "Square"]]},
    rotated = rotateForAdjacentShift[parts, OptionValue[ShiftLegs], {}];
    If[rotated === $Failed, Message[YMAmplitude4D::shift]; Return[$Failed]];
    shiftType = requestedShiftType[rotated, OptionValue[ShiftLegs]];
    If[shiftType === $Failed, Message[YMAmplitude4D::shift]; Return[$Failed]];
    result = bcfwTopTerms[rotated, shiftType]
  ];
  terms = DeleteCases[Flatten[{result}], 0];
  result = If[TrueQ[OptionValue[ReturnTerms]], terms, Total[terms]];
  If[TrueQ[OptionValue[SimplifyResult]], Factor[Together[result]], result]
];

(* ---------------------------------------------------------------------- *)
(* Four-dimensional collinear expansion and MHV replacement               *)
(* ---------------------------------------------------------------------- *)

spinorMapForCollinear[labels_List, pair_List, parent_, ref_, x_, eps_] := Module[{map},
  map = AssociationMap[{LSpin[{{1, #}}], RSpin[{{1, #}}]} &, labels];
  map[pair[[1]]] = {
    lAdd[lScale[Sqrt[x], LSpin[{{1, parent}}]],
      lScale[-eps Sqrt[1 - x], LSpin[{{1, ref}}]]],
    rAdd[rScale[Sqrt[x], RSpin[{{1, parent}}]],
      rScale[-eps Sqrt[1 - x], RSpin[{{1, ref}}]]]
  };
  map[pair[[2]]] = {
    lAdd[lScale[Sqrt[1 - x], LSpin[{{1, parent}}]],
      lScale[eps Sqrt[x], LSpin[{{1, ref}}]]],
    rAdd[rScale[Sqrt[1 - x], RSpin[{{1, parent}}]],
      rScale[eps Sqrt[x], RSpin[{{1, ref}}]]]
  };
  map
];

Options[CollinearSpinorExpand] = {
  LegLabels -> Automatic,
  ParentLeg -> Automatic,
  ReferenceLeg -> Automatic,
  MomentumFraction -> Automatic,
  SymmetricCollinearLimit -> False,
  ExpansionParameter -> Automatic,
  ExpansionOrder -> 0,
  SimplifyResult -> False
};

ClearAll[finiteLaurentCoefficient];
finiteLaurentCoefficient[expr_, eps_, 0] := Module[{rational, hard},
  (* Used only by the public diagnostic utility CollinearSpinorExpand.
     CollinearSubleading4D never calls this coefficient extractor. *)
  rational = Together[expr];
  hard = Quiet[Check[rational /. eps -> 0, $Failed]];
  If[hard =!= $Failed &&
      FreeQ[hard, Indeterminate | ComplexInfinity | _DirectedInfinity],
    hard,
    SeriesCoefficient[rational, {eps, 0, 0}]
  ]
];
finiteLaurentCoefficient[expr_, eps_, order_Integer] :=
  SeriesCoefficient[Together[expr], {eps, 0, order}];

CollinearSpinorExpand[expr_, pair_List, OptionsPattern[]] := Module[
  {labels, parent, ref, x, eps, order, map, expanded, result},
  labels = Replace[OptionValue[LegLabels], Automatic :>
    DeleteDuplicates@Flatten@Join[
      Cases[expr, ab[a_, b_] :> {a, b}, Infinity],
      Cases[expr, sb[a_, b_] :> {a, b}, Infinity]
    ]];
  parent = Replace[OptionValue[ParentLeg], Automatic :> defaultSymbol["P"]];
  ref = Replace[OptionValue[ReferenceLeg], Automatic :> defaultSymbol["r"]];
  x = If[TrueQ[OptionValue[SymmetricCollinearLimit]], 1/2,
    Replace[OptionValue[MomentumFraction], Automatic :> defaultSymbol["x"]]];
  eps = Replace[OptionValue[ExpansionParameter], Automatic :> defaultSymbol["epsilon"]];
  order = OptionValue[ExpansionOrder];
  map = spinorMapForCollinear[labels, pair, parent, ref, x, eps];
  expanded = expr /. {
    ab[a_, b_] :> angle[map[a][[1]], map[b][[1]]],
    sb[a_, b_] :> square[map[a][[2]], map[b][[2]]]
  };
  result = finiteLaurentCoefficient[expanded, eps, order];
  result = CanonicalSpinorExpression[result, Join[DeleteCases[labels, Alternatives @@ pair], {parent, ref}]];
  If[TrueQ[OptionValue[SimplifyResult]], Factor[Together[result]], result]
];

Options[MHVCollinearReplacement] = {
  LegLabels -> Automatic,
  CollinearLegs -> Automatic,
  ParentLeg -> Automatic,
  ReferenceLeg -> Automatic,
  MomentumFraction -> Automatic,
  SymmetricCollinearLimit -> False,
  SimplifyResult -> False
};

MHVCollinearReplacement::sector =
  "The requested configuration has no nonzero MHV/anti-MHV epsilon^0 collinear seed for the selected pair.";

MHVCollinearReplacement[helicities_List, OptionsPattern[]] := Module[
  {labels, assoc, pair, ordered, orderedH, parent, ref, x, symmetric,
   parts, result},
  labels = Replace[OptionValue[LegLabels], Automatic :> Range[Length[helicities]]];
  assoc = helicityAssociation[helicities, labels];
  If[!validHelicitiesQ[assoc, labels], Message[YMAmplitude4D::hel]; Return[$Failed]];
  pair = Replace[OptionValue[CollinearLegs], Automatic :> labels[[-2 ;;]]];
  ordered = rotatePairToEnd[labels, pair];
  If[ordered === $Failed, Message[CollinearSubleadingD::pair]; Return[$Failed]];
  orderedH = Lookup[assoc, ordered];
  parts = Map[particle[#, assoc[#]] &, ordered];
  If[vanishingCollinearMHVQ[parts, pair], Return[0]];
  If[!matchingCollinearMHVQ[parts, pair],
    Message[MHVCollinearReplacement::sector]; Return[$Failed]
  ];
  parent = Replace[OptionValue[ParentLeg], Automatic :> defaultSymbol["P"]];
  ref = Replace[OptionValue[ReferenceLeg], Automatic :> defaultSymbol["r"]];
  x = If[TrueQ[OptionValue[SymmetricCollinearLimit]], 1/2,
    Replace[OptionValue[MomentumFraction], Automatic :> defaultSymbol["x"]]];
  symmetric = TrueQ[x == 1/2];
  result = collinearMHVParticleReplacement[
    parts, pair, parent, ref, x, symmetric];
  result = CanonicalSpinorExpression[
    result, Join[DeleteCases[ordered, Alternatives @@ pair], {parent, ref}]];
  If[TrueQ[OptionValue[SimplifyResult]], Factor[Together[result]], result]
];

Options[CollinearSubleading4D] = {
  LegLabels -> Automatic,
  CollinearLegs -> Automatic,
  ParentLeg -> Automatic,
  ReferenceLeg -> Automatic,
  MomentumFraction -> Automatic,
  SymmetricCollinearLimit -> False,
  ExpansionParameter -> Automatic,
  ShiftLegs -> Automatic,
  ReturnTerms -> False,
  UseMHVReplacement -> True,
  SimplifyResult -> False
};

CollinearSubleading4D::shift = "The top-level BCFW shift must not use either collinear leg.";

CollinearSubleading4D[helicities_List, OptionsPattern[]] := Module[
  {labels, assoc, pair, ordered, orderedH, shift, effectiveShift,
   parent, ref, x, symmetric,
   isMHVSeed, isVanishingMHVSeed, parts, rotated, shiftType, result},
  labels = Replace[OptionValue[LegLabels], Automatic :> Range[Length[helicities]]];
  assoc = helicityAssociation[helicities, labels];
  If[!validHelicitiesQ[assoc, labels], Message[YMAmplitude4D::hel]; Return[$Failed]];
  pair = Replace[OptionValue[CollinearLegs], Automatic :> labels[[-2 ;;]]];
  ordered = rotatePairToEnd[labels, pair];
  If[ordered === $Failed, Message[CollinearSubleadingD::pair]; Return[$Failed]];
  orderedH = Lookup[assoc, ordered];
  shift = OptionValue[ShiftLegs];
  If[shift =!= Automatic && Intersection[shift, pair] =!= {},
    Message[CollinearSubleading4D::shift]; Return[$Failed]
  ];
  parent = Replace[OptionValue[ParentLeg], Automatic :> defaultSymbol["P"]];
  ref = Replace[OptionValue[ReferenceLeg], Automatic :> defaultSymbol["r"]];
  x = If[TrueQ[OptionValue[SymmetricCollinearLimit]], 1/2,
    Replace[OptionValue[MomentumFraction], Automatic :> defaultSymbol["x"]]];
  symmetric = TrueQ[x == 1/2];
  parts = Map[particle[#, assoc[#]] &, ordered];
  isMHVSeed = matchingCollinearMHVQ[parts, pair];
  isVanishingMHVSeed = vanishingCollinearMHVQ[parts, pair];
  Which[
    isVanishingMHVSeed,
      result = 0,
    TrueQ[OptionValue[UseMHVReplacement]] && isMHVSeed,
      result = MHVCollinearReplacement[orderedH,
        LegLabels -> ordered, CollinearLegs -> ordered[[-2 ;;]],
        ParentLeg -> parent, ReferenceLeg -> ref, MomentumFraction -> x,
        SymmetricCollinearLimit -> symmetric],
    True,
      effectiveShift = If[shift === Automatic,
        preferredCollinearShift[parts, pair], shift];
      rotated = rotateForAdjacentShift[parts, effectiveShift, pair];
      If[rotated === $Failed, Message[YMAmplitude4D::shift]; Return[$Failed]];
      shiftType = requestedShiftType[rotated, effectiveShift];
      If[shiftType === $Failed, Message[YMAmplitude4D::shift]; Return[$Failed]];
      result = collinearProjectedTopTerms[
        rotated, pair, parent, ref, x, symmetric, shiftType];
      If[!TrueQ[OptionValue[ReturnTerms]], result = Total[result]]
  ];
  If[TrueQ[OptionValue[ReturnTerms]] && !ListQ[result], result = {result}];
  If[TrueQ[OptionValue[SimplifyResult]], Factor[Together[result]], result]
];

(* ---------------------------------------------------------------------- *)
(* Covariant-to-spinor reduction                                          *)
(* ---------------------------------------------------------------------- *)

Options[DTo4D] = {
  LegLabels -> Automatic,
  ParentLeg -> Automatic,
  ReferenceLeg -> Automatic,
  KVectorLabel -> Automatic,
  TransverseVectorLabel -> Automatic,
  MomentumFraction -> Automatic,
  PolarizationReferences -> Automatic,
  PrimeParentHelicity -> Automatic,
  PrimePolarizationReference -> Automatic,
  SimplifyResult -> False
};

referenceAssociation[Automatic, labels_List] := AssociationMap[eta[#] &, labels];
referenceAssociation[a_Association, labels_List] := Join[referenceAssociation[Automatic, labels], a];
referenceAssociation[list_List, labels_List] /; Length[list] == Length[labels] := AssociationThread[labels, list];

vectorTerms[expr_, hel_Association, refs_Association, parent_, ref_, kval_, kt_, x_,
    primeHel_, primeRef_] := Which[
  MatchQ[expr, _Times], Module[{factors = List @@ expr, positions, scalar, vector, terms},
    positions = Flatten@Position[
      (!FreeQ[#, _p | _e | _ePrime | _BiVector] &) /@ factors, True];
    If[Length[positions] == 1,
      vector = factors[[First[positions]]];
      scalar = Times @@ Delete[factors, First[positions]];
      terms = vectorTerms[vector, hel, refs, parent, ref, kval, kt, x,
        primeHel, primeRef];
      If[terms === $Failed, $Failed,
        ({scalar #[[1]], #[[2]], #[[3]]} &) /@ terms],
      $Failed]
  ],
  Head[expr] === Plus, Module[{terms},
    terms = vectorTerms[#, hel, refs, parent, ref, kval, kt, x,
      primeHel, primeRef] & /@ List @@ expr;
    If[MemberQ[terms, $Failed], $Failed, Join @@ terms]
  ],
  expr === p[kval], {{1, ref, ref}},
  expr === p[kt], {{Sqrt[x (1 - x)], parent, ref}, {Sqrt[x (1 - x)], ref, parent}},
  MatchQ[expr, p[_]], With[{i = expr[[1]]}, {{1, i, i}}],
  MatchQ[expr, BiVector[_, _]], {{1, expr[[1]], expr[[2]]}},
  MatchQ[expr, e[_]], Module[{i = expr[[1]], h, q},
    h = Lookup[hel, i, Missing["Helicity", i]]; q = Lookup[refs, i, eta[i]];
    Which[
      h == 1, {{-1/ab[i, q], q, i}},
      h == -1, {{-1/sb[i, q], i, q}},
      True, $Failed
    ]
  ],
  MatchQ[expr, ePrime[_]], Module[{i = expr[[1]], h, q},
    h = If[i === parent, primeHel, Lookup[hel, i, Missing["Helicity", i]]];
    q = If[i === parent, primeRef, Lookup[refs, i, eta[i]]];
    Which[
      h == 1, {{-1/ab[i, q], q, i}},
      h == -1, {{-1/sb[i, q], i, q}},
      True, $Failed
    ]
  ],
  True, $Failed
];

DTo4D::vector = "Could not reduce vector expression `1`; check helicities and vector labels.";
DTo4D::helicities =
  "The helicity specification is incompatible with the reduced labels `1`. " <>
  "A list must contain one entry for each displayed label.  The helicity of " <>
  "ePrime[`2`] is specified separately with PrimeParentHelicity.";

DTo4D[expr_, helicities_, OptionsPattern[]] := Module[
  {labels, parent, ref, kval, kt, x, hel, refs, allLabels,
   requiredHelicityLabels, primeHel, primeRef, polarizationReferenceSpec,
   reduceDot, result},
  labels = Replace[OptionValue[LegLabels], Automatic :>
    DeleteDuplicates@Join[
      Cases[expr, p[i_] :> i, Infinity],
      Cases[expr, e[i_] :> i, Infinity],
      Cases[expr, ePrime[i_] :> i, Infinity]
    ]];
  parent = Replace[OptionValue[ParentLeg], Automatic :> defaultSymbol["P"]];
  ref = Replace[OptionValue[ReferenceLeg], Automatic :> defaultSymbol["r"]];
  kval = Replace[OptionValue[KVectorLabel], Automatic :> Symbol["System`K"]];
  kt = Replace[OptionValue[TransverseVectorLabel], Automatic :> defaultSymbol["kPerp"]];
  x = Replace[OptionValue[MomentumFraction], Automatic :> defaultSymbol["x"]];
  allLabels = DeleteDuplicates@DeleteCases[labels, Alternatives[kval, kt]];
  hel = Which[
    AssociationQ[helicities], Map[normalizeHelicity, helicities],
    ListQ[helicities] && Length[helicities] == Length[allLabels],
      AssociationThread[allLabels, normalizeHelicity /@ helicities],
    True, Message[DTo4D::helicities, allLabels, parent]; Return[$Failed]
  ];
  requiredHelicityLabels = DeleteDuplicates@Join[
    Cases[expr, e[i_] :> i, Infinity],
    DeleteCases[Cases[expr, ePrime[i_] :> i, Infinity], parent]
  ];
  If[!AllTrue[
      Lookup[hel, requiredHelicityLabels, Missing["Helicity"]],
      MemberQ[{-1, 1}, #] &],
    Message[DTo4D::helicities, allLabels, parent]; Return[$Failed]
  ];
  polarizationReferenceSpec = OptionValue[PolarizationReferences];
  refs = referenceAssociation[polarizationReferenceSpec, allLabels];
  primeHel = Replace[OptionValue[PrimeParentHelicity], Automatic :>
    With[{parentHelicity = Lookup[hel, parent, Missing["Helicity", parent]]},
      If[MemberQ[{-1, 1}, parentHelicity], -parentHelicity, parentHelicity]]];
  primeHel = normalizeHelicity[primeHel];
  If[!FreeQ[expr, ePrime[parent]] && !MemberQ[{-1, 1}, primeHel],
    Message[DTo4D::helicities, allLabels, parent]; Return[$Failed]
  ];
  primeRef = Replace[OptionValue[PrimePolarizationReference], Automatic :>
    etaPrime[parent]];
  reduceDot[a_, b_] := Module[{ta, tb},
    ta = vectorTerms[a, hel, refs, parent, ref, kval, kt, x,
      primeHel, primeRef];
    tb = vectorTerms[b, hel, refs, parent, ref, kval, kt, x,
      primeHel, primeRef];
    If[ta === $Failed || tb === $Failed,
      Message[DTo4D::vector, HoldForm[SP[a, b]]]; Return[SP[a, b]]];
    Total@Flatten@Table[ta[[i, 1]] tb[[j, 1]]
      ab[ta[[i, 2]], tb[[j, 2]]]
      sb[ta[[i, 3]], tb[[j, 3]]],
      {i, Length[ta]}, {j, Length[tb]}]
  ];
  result = expr /. SP[a_, b_] :> reduceDot[a, b];
  result = CanonicalSpinorExpression[result, Join[allLabels, {ref}]];
  If[TrueQ[OptionValue[SimplifyResult]], Factor[Together[result]], result]
];

End[];
EndPackage[];


==> anc/demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18362,        453]
NotebookOptionsPosition[     15699,        394]
NotebookOutlinePosition[     16095,        410]
CellTagsIndexPosition[     16052,        407]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Load the package", "Section",ExpressionUUID->"9b1acbfd-3759-431e-a0d1-50621236c014"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", " ", 
      "\"\<CollinearRecursion.wl\>\""}], "}"}], "]"}], "]"}], ";"}]], "Code",
 CellChangeTimes->{{3.996717120118055*^9, 3.996717124595278*^9}, {
  3.996717435508548*^9, 3.996717438941772*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"4903466b-a9a4-483a-87e9-20ad583305d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Yang--Mills amplitudes", "Section",ExpressionUUID->"d77d2179-5fce-4f9d-a9a7-23e564946e07"],

Cell[BoxData[{
 RowBox[{"aD4", " ", "=", " ", 
  RowBox[{"YMAmplitudeD", "[", 
   RowBox[{"Range", "[", "4", "]"}], "]"}]}], "\n", 
 RowBox[{"aNMHV6", " ", "=", " ", 
  RowBox[{"YMAmplitude4D", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", " ", 
     RowBox[{"-", "1"}], ",", " ", 
     RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1"}], "}"}],
    "]"}]}], "\n"}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.996717152523115*^9, 3.996717177441074*^9}, {
  3.996717241596076*^9, 3.9967172475705547`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e06da017-d320-4bd1-bd07-12c1fac56caa"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equal-polarization collinear limits in general dimension", "Section",ExpressionUUID->"c9531bbf-9baa-426d-952e-176aaffdeacd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"subDGeneric", " ", "=", " ", 
   RowBox[{"CollinearSubleadingD", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"Range", "[", "5", "]"}], ",", "\n", "  ", 
     RowBox[{"CollinearLegs", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "5"}], "}"}]}], ",", "\n", "  ", 
     RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
     RowBox[{"KVectorLabel", " ", "->", " ", "K"}], ",", "\n", "  ", 
     RowBox[{"TransverseVectorLabel", " ", "->", " ", "kPerp"}], ",", "\n", 
     "  ", 
     RowBox[{"MomentumFraction", " ", "->", " ", "x"}]}], "\n", "]"}]}], 
  "\n"}], "\n", 
 RowBox[{"subDSymmetric", " ", "=", " ", 
  RowBox[{"CollinearSubleadingD", "[", "\n", "  ", 
   RowBox[{
    RowBox[{"Range", "[", "5", "]"}], ",", "\n", "  ", 
    RowBox[{"CollinearLegs", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"4", ",", " ", "5"}], "}"}]}], ",", "\n", "  ", 
    RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
    RowBox[{"KVectorLabel", " ", "->", " ", "K"}], ",", "\n", "  ", 
    RowBox[{"TransverseVectorLabel", " ", "->", " ", "kPerp"}], ",", "\n", 
    "  ", 
    RowBox[{"SymmetricCollinearLimit", " ", "->", " ", "True"}]}], "\n", 
   "]"}]}], "\n"}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.996717187637287*^9, 3.996717188923028*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a743231e-8bc6-4324-a4f0-4cda71de8fc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Distinct-polarization collinear limits in general dimension", "Section",ExpressionUUID->"bac2dbd9-fb85-415a-b5de-682cce35a735"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "output", " ", "contains", " ", "both", " ", 
    RowBox[{"e", "[", "P", "]"}], " ", "and", " ", 
    RowBox[{
     RowBox[{"ePrime", "[", "P", "]"}], "."}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"subDDistinct", " ", "=", " ", 
    RowBox[{"CollinearSubleadingD", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", "\n", "  ", 
      RowBox[{"CollinearLegs", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "5"}], "}"}]}], ",", "\n", "  ", 
      RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
      RowBox[{"KVectorLabel", " ", "->", " ", "K"}], ",", "\n", "  ", 
      RowBox[{"TransverseVectorLabel", " ", "->", " ", "kPerp"}], ",", "\n", 
      "  ", 
      RowBox[{"MomentumFraction", " ", "->", " ", "x"}], ",", "\n", "  ", 
      RowBox[{"DistinctCollinearPolarizations", " ", "->", " ", "True"}]}], 
     "\n", "]"}]}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"At", " ", "x"}], "=", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "this", " ", "returns", " ", "the", " ", 
      "sum", " ", "over", " ", "the", " ", "two", " ", "assignments", "\n", 
      "   ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", "[", "P", "]"}], ",", 
        RowBox[{"ePrime", "[", "P", "]"}]}], ")"}], " ", "and", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ePrime", "[", "P", "]"}], ",", 
         RowBox[{"e", "[", "P", "]"}]}], ")"}], "."}]}]}], " ", "*)"}], "\n", 
   
   RowBox[{"subDDistinctSymmetric", " ", "=", " ", 
    RowBox[{"CollinearSubleadingD", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"Range", "[", "5", "]"}], ",", "\n", "  ", 
      RowBox[{"CollinearLegs", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "5"}], "}"}]}], ",", "\n", "  ", 
      RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
      RowBox[{"KVectorLabel", " ", "->", " ", "K"}], ",", "\n", "  ", 
      RowBox[{"TransverseVectorLabel", " ", "->", " ", "kPerp"}], ",", "\n", 
      "  ", 
      RowBox[{"SymmetricCollinearLimit", " ", "->", " ", "True"}], ",", "\n", 
      "  ", 
      RowBox[{"SymmetrizeCollinearPolarizations", " ", "->", " ", "True"}]}], 
     "\n", "]"}]}], "\n"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.996717232984374*^9, 3.996717233491599*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"cc5658f8-c6c4-4b03-abb1-514892803244"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-dimensional collinear-aware BCFW recursion", "Section",ExpressionUUID->"1efe1348-dc42-4444-8ead-2aa29b43ac6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sub4Generic", " ", "=", " ", 
   RowBox[{"CollinearSubleading4D", "[", "\n", "  ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1"}], "}"}], ",", "\n", 
     "  ", 
     RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
     RowBox[{"ReferenceLeg", " ", "->", " ", "r"}], ",", "\n", "  ", 
     RowBox[{"MomentumFraction", " ", "->", " ", "x"}], ",", "\n", "  ", 
     RowBox[{"ShiftLegs", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2"}], "}"}]}]}], "\n", "]"}]}], "\n"}], "\n", 
 RowBox[{"sub4Symmetric", " ", "=", " ", 
  RowBox[{"CollinearSubleading4D", "[", "\n", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1"}], "}"}], ",", "\n", 
    "  ", 
    RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
    RowBox[{"ReferenceLeg", " ", "->", " ", "r"}], ",", "\n", "  ", 
    RowBox[{"SymmetricCollinearLimit", " ", "->", " ", "True"}], ",", "\n", 
    "  ", 
    RowBox[{"ShiftLegs", " ", "->", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "2"}], "}"}]}]}], "\n", "]"}]}]}], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.9967172576520658`*^9, 3.996717259877997*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0903d8aa-e950-4c33-af37-59e565883b33"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "ShiftLegs", " ", "can", " ", "also", " ", "be", " ", "set", " ", "to", " ",
    "Automatic"}], "*)"}]], "Input",
 CellChangeTimes->{{3.997147512980589*^9, 3.997147523728465*^9}, {
  3.9971477346733723`*^9, 
  3.997147737836684*^9}},ExpressionUUID->"99940d08-f331-44ed-82d6-\
a0d205537122"],

Cell[BoxData[
 RowBox[{"sub4Generic2", " ", "=", " ", 
  RowBox[{"CollinearSubleading4D", "[", "\n", "  ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
      RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1"}], "}"}], ",", "\n", 
    "  ", 
    RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
    RowBox[{"ReferenceLeg", " ", "->", " ", "r"}], ",", "\n", "  ", 
    RowBox[{"MomentumFraction", " ", "->", " ", "x"}], ",", "\n", "  ", 
    RowBox[{"ShiftLegs", " ", "->", " ", "Automatic"}]}], "\n", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.997147633975164*^9, 3.997147634958508*^9}, 
   3.9971477511235733`*^9},ExpressionUUID->"d031978d-13a2-444c-b0c8-\
897f43cbdff8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-dimensional mixed-helicity collinear limits", "Section",ExpressionUUID->"8ea92b55-fcbb-4622-abb4-f8fb0734b68b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "last", " ", "two", " ", "entries", " ", "are", " ", "the", 
     " ", "ordered", " ", "mixed"}], "-", 
    RowBox[{"helicity", " ", "collinear", " ", 
     RowBox[{"legs", "."}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"sub4MixedMinusPlus", " ", "=", " ", 
    RowBox[{"CollinearSubleading4D", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", "\n", "  ", 
      RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
      RowBox[{"ReferenceLeg", " ", "->", " ", "r"}], ",", "\n", "  ", 
      RowBox[{"MomentumFraction", " ", "->", " ", "x"}]}], "\n", "]"}]}], 
   "\n", "\n", 
   RowBox[{"sub4MixedPlusMinus", " ", "=", " ", 
    RowBox[{"CollinearSubleading4D", "[", "\n", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1", ",", " ", "1", ",", 
        " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", "\n", "  ", 
      RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
      RowBox[{"ReferenceLeg", " ", "->", " ", "r"}], ",", "\n", "  ", 
      RowBox[{"MomentumFraction", " ", "->", " ", "x"}]}], "\n", "]"}]}], 
   "\n"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.996717282002342*^9, 3.996717283373369*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"ff41f443-a8f7-420b-925b-596c01ddb753"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reduction of an equal-polarization result to four dimensions", "Section",ExpressionUUID->"99820be7-7cf1-48ae-bd1e-373f82aa9739"],

Cell[BoxData[
 RowBox[{
  RowBox[{"subDTo4", " ", "=", " ", 
   RowBox[{"DTo4D", "[", "\n", "  ", 
    RowBox[{"subDGeneric", ",", "\n", "  ", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", " ", "->", " ", 
        RowBox[{"-", "1"}]}], ",", " ", 
       RowBox[{"2", " ", "->", " ", 
        RowBox[{"-", "1"}]}], ",", " ", 
       RowBox[{"3", " ", "->", " ", "1"}], ",", " ", 
       RowBox[{"P", " ", "->", " ", "1"}]}], "|>"}], ",", "\n", "  ", 
     RowBox[{"LegLabels", " ", "->", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2", ",", " ", "3", ",", " ", "P"}], "}"}]}], 
     ",", "\n", "  ", 
     RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
     RowBox[{"ReferenceLeg", " ", "->", " ", "r"}], ",", "\n", "  ", 
     RowBox[{"KVectorLabel", " ", "->", " ", "K"}], ",", "\n", "  ", 
     RowBox[{"TransverseVectorLabel", " ", "->", " ", "kPerp"}], ",", "\n", 
     "  ", 
     RowBox[{"PolarizationReferences", " ", "->", "\n", "    ", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"1", " ", "->", " ", 
         RowBox[{"eta", "[", "1", "]"}]}], ",", " ", 
        RowBox[{"2", " ", "->", " ", 
         RowBox[{"eta", "[", "2", "]"}]}], ",", " ", 
        RowBox[{"3", " ", "->", " ", 
         RowBox[{"eta", "[", "3", "]"}]}], ",", " ", 
        RowBox[{"P", " ", "->", " ", 
         RowBox[{"eta", "[", "P", "]"}]}]}], "|>"}]}], ",", "\n", "  ", 
     RowBox[{"MomentumFraction", " ", "->", " ", "x"}]}], "\n", "]"}]}], 
  "\n"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.996717298727662*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"9d412497-4153-4dce-9fcd-8d6ab6ea8c0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Reduction of a distinct-polarization result to four dimensions\
\>", "Section",ExpressionUUID->"f24893eb-e750-44f5-b92f-4d95f9e583a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Here", " ", 
    RowBox[{"e", "[", "P", "]"}], " ", "is", " ", "assigned", " ", "negative",
     " ", "helicity", " ", "and", " ", 
    RowBox[{"ePrime", "[", "P", "]"}], " ", "positive", " ", 
    RowBox[{"helicity", ".", "\n", "   ", "Their"}], " ", "reference", " ", 
    "spinors", " ", "are", " ", "specified", " ", 
    RowBox[{"independently", "."}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"subDDistinctTo4", " ", "=", " ", 
    RowBox[{"DTo4D", "[", "\n", "  ", 
     RowBox[{"subDDistinct", ",", "\n", "  ", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"1", " ", "->", " ", 
         RowBox[{"-", "1"}]}], ",", " ", 
        RowBox[{"2", " ", "->", " ", "1"}], ",", " ", 
        RowBox[{"3", " ", "->", " ", "1"}], ",", " ", 
        RowBox[{"P", " ", "->", " ", 
         RowBox[{"-", "1"}]}]}], "|>"}], ",", "\n", "  ", 
      RowBox[{"LegLabels", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2", ",", " ", "3", ",", " ", "P"}], "}"}]}], 
      ",", "\n", "  ", 
      RowBox[{"ParentLeg", " ", "->", " ", "P"}], ",", "\n", "  ", 
      RowBox[{"ReferenceLeg", " ", "->", " ", "r"}], ",", "\n", "  ", 
      RowBox[{"KVectorLabel", " ", "->", " ", "K"}], ",", "\n", "  ", 
      RowBox[{"TransverseVectorLabel", " ", "->", " ", "kPerp"}], ",", "\n", 
      "  ", 
      RowBox[{"PolarizationReferences", " ", "->", "\n", "    ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"1", " ", "->", " ", 
          RowBox[{"eta", "[", "1", "]"}]}], ",", " ", 
         RowBox[{"2", " ", "->", " ", 
          RowBox[{"eta", "[", "2", "]"}]}], ",", " ", 
         RowBox[{"3", " ", "->", " ", 
          RowBox[{"eta", "[", "3", "]"}]}], ",", " ", 
         RowBox[{"P", " ", "->", " ", 
          RowBox[{"eta", "[", "P", "]"}]}]}], "|>"}]}], ",", "\n", "  ", 
      RowBox[{"PrimeParentHelicity", " ", "->", " ", "1"}], ",", "\n", "  ", 
      RowBox[{"PrimePolarizationReference", " ", "->", " ", 
       RowBox[{"etaPrime", "[", "P", "]"}]}], ",", "\n", "  ", 
      RowBox[{"MomentumFraction", " ", "->", " ", "x"}]}], "\n", "]"}]}], 
   "\n"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.9967173109024*^9, 3.99671731404613*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9c9b2b37-7ae5-44f2-9678-6b2b496a134e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion of symbolic Lorentz products", "Section",ExpressionUUID->"ddecca5c-314f-4c01-996a-0597d75129a8"],

Cell[BoxData[
 RowBox[{"expandedSP", " ", "=", " ", 
  RowBox[{"ExpandScalarProducts", "[", 
   RowBox[{"SP", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], " ", "+", " ", 
      RowBox[{"p", "[", "2", "]"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p", "[", "3", "]"}], " ", "+", " ", 
      RowBox[{"p", "[", "4", "]"}]}]}], "]"}], "]"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.996717338745809*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"a1282814-724a-42d2-8bea-a5897b868012"]
}, Open  ]]
},
WindowSize->{1470, 810},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f0ee1aca-c1d6-4a29-a853-e79406aed914"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 90, 0, 67, "Section",ExpressionUUID->"9b1acbfd-3759-431e-a0d1-50621236c014"],
Cell[673, 24, 440, 10, 52, "Code",ExpressionUUID->"4903466b-a9a4-483a-87e9-20ad583305d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1150, 39, 96, 0, 67, "Section",ExpressionUUID->"d77d2179-5fce-4f9d-a9a7-23e564946e07"],
Cell[1249, 41, 633, 15, 75, "Code",ExpressionUUID->"e06da017-d320-4bd1-bd07-12c1fac56caa",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[1919, 61, 130, 0, 67, "Section",ExpressionUUID->"c9531bbf-9baa-426d-952e-176aaffdeacd"],
Cell[2052, 63, 1423, 30, 360, "Code",ExpressionUUID->"a743231e-8bc6-4324-a4f0-4cda71de8fc7",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[3512, 98, 133, 0, 67, "Section",ExpressionUUID->"bac2dbd9-fb85-415a-b5de-682cce35a735"],
Cell[3648, 100, 2494, 56, 455, "Code",ExpressionUUID->"cc5658f8-c6c4-4b03-abb1-514892803244",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[6179, 161, 121, 0, 67, "Section",ExpressionUUID->"1efe1348-dc42-4444-8ead-2aa29b43ac6a"],
Cell[6303, 163, 1546, 35, 303, "Code",ExpressionUUID->"0903d8aa-e950-4c33-af37-59e565883b33",
 InitializationCell->False],
Cell[7852, 200, 333, 8, 30, "Input",ExpressionUUID->"99940d08-f331-44ed-82d6-a0d205537122"],
Cell[8188, 210, 774, 17, 157, "Input",ExpressionUUID->"d031978d-13a2-444c-b0c8-897f43cbdff8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8999, 232, 122, 0, 67, "Section",ExpressionUUID->"8ea92b55-fcbb-4622-abb4-f8fb0734b68b"],
Cell[9124, 234, 1535, 35, 303, "Code",ExpressionUUID->"ff41f443-a8f7-420b-925b-596c01ddb753",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[10696, 274, 134, 0, 67, "Section",ExpressionUUID->"99820be7-7cf1-48ae-bd1e-373f82aa9739"],
Cell[10833, 276, 1649, 37, 265, "Code",ExpressionUUID->"9d412497-4153-4dce-9fcd-8d6ab6ea8c0e",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[12519, 318, 144, 2, 67, "Section",ExpressionUUID->"f24893eb-e750-44f5-b92f-4d95f9e583a2"],
Cell[12666, 322, 2342, 49, 341, "Code",ExpressionUUID->"9c9b2b37-7ae5-44f2-9678-6b2b496a134e",
 InitializationCell->False]
}, Open  ]],
Cell[CellGroupData[{
Cell[15045, 376, 112, 0, 67, "Section",ExpressionUUID->"ddecca5c-314f-4c01-996a-0597d75129a8"],
Cell[15160, 378, 523, 13, 36, "Code",ExpressionUUID->"a1282814-724a-42d2-8bea-a5897b868012",
 InitializationCell->False]
}, Open  ]]
}
]
*)


